Inference of Resource Management Specifications

A resource leak occurs when a program fails to free some finite resource after it is no longer needed. Such leaks are a significant cause of real-world crashes and performance problems. Recent work proposed an approach to prevent resource leaks based on checking resource management specifications. A resource management specification expresses how the program allocates resources, passes them around, and releases them; it also tracks the ownership relationship between objects and resources, and aliasing relationships between objects. While this specify-and-verify approach has several advantages compared to prior techniques, the need to manually write annotations presents a significant barrier to its practical adoption. This paper presents a novel technique to automatically infer a resource management specification for a program, broadening the applicability of specify-and-check verification for resource leaks. Inference in this domain is challenging because resource management specifications differ significantly in nature from the types that most inference techniques target. Further, for practical effectiveness, we desire a technique that can infer the resource management specification intended by the developer, even in cases when the code does not fully adhere to that specification. We address these challenges through a set of inference rules carefully designed to capture real-world coding patterns, yielding an effective fixed-point-based inference algorithm. We have implemented our inference algorithm in two different systems, targeting programs written in Java and C#. In an experimental evaluation, our technique inferred 85.5% of the annotations that programmers had written manually for the benchmarks. Further, the verifier issued nearly the same rate of false alarms with the manually-written and automatically-inferred annotations.

==> latex-process-inputs.sh <==
#!/usr/bin/env perl

# This script determines all files that are recursively \input by a given
# LaTeX file.
#
# This script has two modes:
#  1. Inline mode (the default):  Create a single LaTeX file for the document,
#     by inlining "\input" commands.
#     The result is appropriate to be sent to a publisher.
#       latex-process-inputs main-file.tex > onefile.tex
#     Additionally, the body of each comment is removed, to prevent revealing
#     more information than we want.  (Actually, each comment is replaced by
#     an empty comment, to prevent changes in paragraph breaks.)
#     (This could perhaps be replaced by the "expand" module of the rubber program.)
#  2. List mode: List all the files that are (transitively) "\input".
#     This can be useful for getting a list of source files in a logical order,
#     for example to be used in a Makefile or Ant buildfile.
#       latex-process-inputs --list main-file.tex
#       latex-process-inputs --makefilelist main-file.tex
#       latex-process-inputs --antlist main-file.tex
#
# There are other ways to obtain the list of files:
#  * examining the .fls file created by pdflatex
#  * running latexmk with the `-deps` command-line argument (see INPUT lines at end of output)
#  * using a LaTeX package, but that requires editing the LaTeX source

# To do:
# This script needs to be cognizant of directories/subdirectories; it does not
# properly handle files included across directories.  Given:
#   foo.tex contains \include{subdir/bar.tex}
#   subdir/bar.tex contains \include{../baz.tex}
# the "../baz.tex" will be interpreted with respect to where this script was run, not the file in which it exists.  You can reproduce the problem with:
#   cd ~/research/vakilian/2015-ICSE-TQI/paper/text
#   latex-process-inputs -list 2015-icse-tqi.tex
# The fix is challenging given the current design because the document is
# treated as one huge block of text that is searched for \input, with that
# replaced by the text of the inputted file and the process repeating until
# there are no more \input commands.  The script does not know which file a
# given \input command came from.  The solution is to rewrite the script to
# work line-by-line.  That will also do a better job of not handling \input
# and %-comments in verbatm-included files.
# Writing a test suite would help with validating this change.

use Cwd;

# This is not settable from the command line; edit this file to change it.
my $debug = 0;
# $debug = 1;

# Process command-line arguments
my $list_mode = 0;              # boolean indicating list mode vs. inline mode
my $ant_list_mode = 0;
my $makefile_list_mode = 0;
if ((@ARGV[0] eq "-help") || (@ARGV[0] eq "--help")) {
  print "Optional arguments: -list -antlist -makefilelist\n";
  exit(0);
} elsif ((@ARGV[0] eq "-list") || (@ARGV[0] eq "--list")) {
  $list_mode = 1;
  shift @ARGV;
} elsif ((@ARGV[0] eq "-antlist") || (@ARGV[0] eq "--antlist")) {
  $list_mode = 1;
  $makefile_list_mode = 1;
  shift @ARGV;
} elsif ((@ARGV[0] eq "-makefilelist") || (@ARGV[0] eq "--makefilelist")) {
  $list_mode = 1;
  $makefile_list_mode = 1;
  shift @ARGV;
}

if (scalar(@ARGV) > 1) {
  die "Supply exactly one file on the command line (got " . scalar(@ARGV) . ": " . join(" ", @ARGV) . ")";
}
# A list of all the files that have been processed so far.
my @files = ($ARGV[0]);

# I ought to abstract this out into a (recursively-called) procedure.
my $text = "";
open(TOPLEVEL, $files[0]) or die("Can't open $files[0]");
my @toplevel_lines = <TOPLEVEL>;
close TOPLEVEL;

for my $line (@toplevel_lines) {
  # kill comments on the line
  $line =~ s/((^|[^\\])%).*?$/$1/;

  while ($line =~ s/\\(input|include|subfile|lstinputlisting|verbatiminput)(\[.*\])?\{([-a-z0-9_\.+\/]+)\}/___TOKEN___/i
	 || $line =~ s/\\(inputminted)(\[.*\])?\{([a-z]+)\}\{([-a-z0-9_\.+\/]+)\}/___TOKEN___/i) {
    my $inputcommand = $1;
    my $verbatim_p = ($inputcommand eq "verbatiminput");
    my $lstinput_p = ($inputcommand eq "lstinputlisting");
    my $minted_p = ($inputcommand eq "inputminted");
    my $opt_args = "$2";
    my $file = $minted_p ? "$4" : "$3";
    if ($debug) { print STDERR "INPUT: $file\n"; }
    if (-e "$file.tex") {
      $file .= ".tex";
      open(F, "$file") or die("Can't open $file");
    } elsif (-e "$file") {
      open(F, "$file") or die("Can't open $file");
    } else {
      # fwfd = "file_without_first_dir"
      $fwfd = $file;
      $fwfd =~ s/^[^\/]+\///;
      my $dir = getcwd;
      # For reasons I don't understand, just  (-e "$fwfd.tex")  here evaluates to false.
      if (-e "$dir/$fwfd.tex") {
	$fwfd .= ".tex";
	open(F, "$dir/$fwfd") or die("Can't open $fwfd");
	$file = "$fwfd";
      } elsif (-e "$dir/$fwfd") {
	open(F, "$dir/$fwfd") or die("Can't open $fwfd");
	$file = "$fwfd";
      }	else {
	die("File does not exist: $file.tex or $file");
      }
    }
    push @files, $file;
    my @lines = <F>;
    close F;
    my $replace = join('', @lines);
    if ($verbatim_p) {
      $replace = "\\begin{verbatim}\n" .
	$replace .
	"\\end{verbatim}\n";
    } elsif ($lstinput_p) {
      $replace = "\\begin{lstlisting}\n" .
	$replace .
	"\\end{lstlisting}\n";
    } elsif ($minted_p) {
      $replace = "\\begin{minted}${opt_args}{$3}\n" .
	$replace .
	"\\end{minted}\n";
    } else {
      # kill comments
      $replace =~ s/([^\\]%).*?$/$1/gm;
    }
    $line =~ s/___TOKEN___/$replace/;
    # $line may now consist of multiple lines.
    # kill comments.
    $line =~ s/((^|[^\\])%).*?$/$1/gm;
  }
  $text .= $line;
}

# kill comments
$text =~ s/([^\\]%).*?$/$1/gm;

# Insert the bibliography.
if ((! $list_mode) && ($text =~ /\\bibliography\{.*?\}/)) {
  my $bbl_file = $files[0];
  $bbl_file =~ s/\.tex$/.bbl/;
  open(BBL, "$bbl_file") or die("Run bibtex (didn't find bbl file \"$bbl_file\")");
  my @bib = <BBL>;
  close BBL;
  my $bib = join('', @bib);
  $text =~ s/\\bibliography\{.*?\}/$bib/i;
}

if ($ant_list_mode) {
  for $file (@files) {
    print "      <arg value=\"$file\"/>\n";
  }
} elsif ($makefile_list_mode) {
  print join(" \\\n", @files), "\n";
} elsif ($list_mode) {
  for $file (@files) {
    print "$file\n";
  }
} else {
  print $text;
}

